Direct Extraction Of One Loop Rational Terms

We present a method for the direct extraction of rational contributions to one-loop scattering amplitudes, missed by standard four-dimensional unitarity techniques. We use generalised unitarity in $D=4-2\e$ dimensions to write the loop amplitudes in terms of products of massive tree amplitudes. We find that the rational terms in $4-2\e$ dimensions can be determined from quadruple, triple and double cuts without the need for independent pentagon contributions using a massive integral basis. The additional mass-dependent integral coefficients may then be extracted from the large mass limit which can be performed analytically or numerically. We check the method by computing the rational parts of all gluon helicity amplitudes with up to six external legs. We also present a simple application to amplitudes with external massless fermions.

==> R6mpmpmpCoeffs.m <==
(* independent coefficients for rational contributions to the NMHV 6-gluon amplitude [-+-+-+] *)
(* analytic expressions derived using the methods of arXiv:0806.4600 *)
(* Author: Simon Badger, simon.badger@desy.de;simon.badger@cea.fr *)

(* requires S@M package: Piepaolo Mastrolia and Daniel Maitre, arXiv:0710.5559 *)
(* http://www.slac.stanford.edu/~maitreda/Spinors/ *)

(* triangle coefficients: C312x34x56[K1f,K2f,a,b], K1=p5+p6, K2=p1+p2 *)
C33m[k1_,k2_,expr_]:=Module[{gg,aa,bb},
gg=N[MP[k1,k2]+Sqrt[MP[k1,k2]^2-MP2[k1]*MP2[k2]]];
DeclareSpinorMomentum[K1f,N[gg*(gg*Num4V[k1]-MP2[k1]*Num4V[k2])/(gg^2-MP2[k1]*MP2[k2])]];
DeclareSpinorMomentum[K2f,N[gg*(gg*Num4V[k2]-MP2[k2]*Num4V[k1])/(gg^2-MP2[k1]*MP2[k2])]];
aa=N[MP2[k2]*(MP2[k1]+gg)/(gg^2-MP2[k1]*MP2[k2])];
bb=N[-MP2[k1]*(MP2[k2]+gg)/(gg^2-MP2[k1]*MP2[k2])];
N[expr /. {a->aa,b->bb}]
];

(* bubble coefficients: C212mpmpmp = -I*C212mpmpmpbub-sum_[y+,y-] (C212mpmpmpt6-C212mpmpmpt56-C212mpmpmpt456) *)
(* bubble coefficients: C2123mpmpmp = -I*C2123mpmpmpbub-sum_[y+,y-] (C2123mpmpmpt6-C2123mpmpmpt56-C2123mpmpmpt12), K1=p1+p2+p3, XX=p1 *)

(* function definitions: yy0 = \alpha_1 - eq.(5.56) *)
(* function definitions: yy2 = \alpha_3 - eq.(5.57) *)
(* function definitions: den = D - eq.(5.58) *)
(* function definitions: den2  = D' - eq.(5.59) *)
(* function definitions: denaa - Da - eq.(5.67) *)
(* function definitions: denbb = Db - eq.(5.68) *)
(* function definitions: den2aa - D'a - eq.(5.69) *)
(* function definitions: den2bb = D'b - eq.(5.70) *)

iff[a_,b_]:= 1/(a^2*b^2-(a.b)^2)

C4123mpmpmp=2/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p3]^4*Spaa[p4,p5]*Spaa[p5,p6]*Spbb[p4,p6]^2/Spaa[p1,p2]/Spaa[p2,p3]/Spaa[p4,p6]/s[p1,p2,p3]*I+2/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]^2*Spaa[p3,p5]^2*Spaa[p4,p6]*Spbb[p2,p6]^4*Spbb[p4,p5]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p6]*I+4/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]^2*Spaa[p3,p5]*Spaa[p3,p6]*Spbb[p2,p5]*Spbb[p2,p6]^3*Spbb[p4,p5]*Spbb[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p5]*s[p4,p6]*I+2/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]^2*Spaa[p3,p6]^2*Spaa[p4,p5]*Spbb[p2,p5]^2*Spbb[p2,p6]^2*Spbb[p4,p6]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p5]*I+4/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p5]^2*Spbb[p2,p5]*Spbb[p2,p6]^3*Spbb[p4,p5]*Spbb[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p5]*s[p4,p6]*I+8/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p5]*Spaa[p3,p6]*Spaa[p4,p5]*Spbb[p2,p5]^2*Spbb[p2,p6]^2*Spbb[p4,p6]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p5]*I+4/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p6]^2*Spaa[p4,p5]^3*Spbb[p2,p5]^3*Spbb[p2,p6]*Spbb[p4,p6]^4/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*I+2/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p6]^2*Spaa[p3,p5]^2*Spaa[p4,p5]*Spbb[p2,p5]^2*Spbb[p2,p6]^2*Spbb[p4,p6]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*s[p4,p5]*I+4/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p6]^2*Spaa[p3,p5]*Spaa[p3,p6]*Spaa[p4,p5]^3*Spbb[p2,p5]^3*Spbb[p2,p6]*Spbb[p4,p6]^4/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*I-2/(Subscript[tr,5][p5,p1,p6,p4])/(Subscript[tr,5][p5,p3,p6,p4])/(Spaa[p1,p5,p4,p6,p1+p2,p3]-Spaa[p1,p6,p4,p5,p1+p2,p3])*Spaa[p1,p6]^2*Spaa[p3,p6]^2*Spaa[p4,p5]^4*Spbb[p2,p5]^4*Spbb[p4,p6]^5/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]/Spbb[p5,p6]*I;

C412x34mpmpmp=2/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]^2*Spaa[p3,p5]^2*Spbb[p2,p6]^2*Spbb[p4,p6]^2*Spab[p6,p1+p2,p5]^2/s[p1,p2]/s[p3,p4]/s[p5,p6]*I-4/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]^2*Spaa[p3,p5]*Spaa[p3,p6]*Spbb[p2,p6]^2*Spbb[p4,p5]*Spbb[p4,p6]*Spab[p5,p1+p2,p6]*Spab[p6,p1+p2,p5]/s[p1,p2]/s[p3,p4]/s[p5,p6]*I+2/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]^2*Spaa[p3,p6]^2*Spbb[p2,p6]^2*Spbb[p4,p5]^2*Spab[p5,p1+p2,p6]^2/s[p1,p2]/s[p3,p4]/s[p5,p6]*I-4/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p5]^2*Spbb[p2,p5]*Spbb[p2,p6]*Spbb[p4,p6]^2*Spab[p5,p1+p2,p6]*Spab[p6,p1+p2,p5]/s[p1,p2]/s[p3,p4]/s[p5,p6]*I+8/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p5]*Spaa[p3,p6]*Spbb[p2,p5]*Spbb[p2,p6]*Spbb[p4,p5]*Spbb[p4,p6]*Spab[p5,p1+p2,p6]^2/s[p1,p2]/s[p3,p4]/s[p5,p6]*I-4/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p5]*Spaa[p1,p6]*Spaa[p3,p6]^2*Spbb[p2,p5]*Spbb[p2,p6]*Spbb[p4,p5]^2*Spab[p5,p1+p2,p6]^3/Spab[p6,p1+p2,p5]/s[p1,p2]/s[p3,p4]/s[p5,p6]*I+2/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p6]^2*Spaa[p3,p5]^2*Spbb[p2,p5]^2*Spbb[p4,p6]^2*Spab[p5,p1+p2,p6]^2/s[p1,p2]/s[p3,p4]/s[p5,p6]*I-4/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p6]^2*Spaa[p3,p5]*Spaa[p3,p6]*Spbb[p2,p5]^2*Spbb[p4,p5]*Spbb[p4,p6]*Spab[p5,p1+p2,p6]^3/Spab[p6,p1+p2,p5]/s[p1,p2]/s[p3,p4]/s[p5,p6]*I+2/(Subscript[tr,5][p5,p2,p6,p1])/(Subscript[tr,5][p5,p4,p6,p3])*Spaa[p1,p6]^2*Spaa[p3,p6]^2*Spbb[p2,p5]^2*Spbb[p4,p5]^2*Spab[p5,p1+p2,p6]^4/Spab[p6,p1+p2,p5]^2/s[p1,p2]/s[p3,p4]/s[p5,p6]*I;

C412x45mpmpmp=-2/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]^2*Spaa[p3,p5]^2*Spbb[p2,p6]^2*Spbb[p4,p6]^2*Spab[p6,p1+p2,p3]^2/s[p1,p2]/s[p3,p6]/s[p4,p5]*I+4/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]^2*Spaa[p3,p5]*Spaa[p5,p6]*Spbb[p2,p6]^2*Spbb[p3,p4]*Spbb[p4,p6]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p2,p3]/s[p1,p2]/s[p3,p6]/s[p4,p5]*I-2/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]^2*Spaa[p5,p6]^2*Spbb[p2,p6]^2*Spbb[p3,p4]^2*Spab[p3,p1+p2,p6]^2/s[p1,p2]/s[p3,p6]/s[p4,p5]*I+4/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]*Spaa[p1,p6]*Spaa[p3,p5]^2*Spbb[p2,p3]*Spbb[p2,p6]*Spbb[p4,p6]^2*Spab[p3,p1+p2,p6]*Spab[p6,p1+p2,p3]/s[p1,p2]/s[p3,p6]/s[p4,p5]*I-8/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]*Spaa[p1,p6]*Spaa[p3,p5]*Spaa[p5,p6]*Spbb[p2,p3]*Spbb[p2,p6]*Spbb[p3,p4]*Spbb[p4,p6]*Spab[p3,p1+p2,p6]^2/s[p1,p2]/s[p3,p6]/s[p4,p5]*I+4/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p3]*Spaa[p1,p6]*Spaa[p5,p6]^2*Spbb[p2,p3]*Spbb[p2,p6]*Spbb[p3,p4]^2*Spab[p3,p1+p2,p6]^3/Spab[p6,p1+p2,p3]/s[p1,p2]/s[p3,p6]/s[p4,p5]*I-2/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p6]^2*Spaa[p3,p5]^2*Spbb[p2,p3]^2*Spbb[p4,p6]^2*Spab[p3,p1+p2,p6]^2/s[p1,p2]/s[p3,p6]/s[p4,p5]*I+4/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p6]^2*Spaa[p3,p5]*Spaa[p5,p6]*Spbb[p2,p3]^2*Spbb[p3,p4]*Spbb[p4,p6]*Spab[p3,p1+p2,p6]^3/Spab[p6,p1+p2,p3]/s[p1,p2]/s[p3,p6]/s[p4,p5]*I-2/(Subscript[tr,5][p3,p1+p2,p6,p1])/(Subscript[tr,5][p3,p1+p2,p6,p4])*Spaa[p1,p6]^2*Spaa[p5,p6]^2*Spbb[p2,p3]^2*Spbb[p3,p4]^2*Spab[p3,p1+p2,p6]^4/Spab[p6,p1+p2,p3]^2/s[p1,p2]/s[p3,p6]/s[p4,p5]*I;

C31234mpmpmp=Spaa[p1,p2]*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p1,p2]*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p2]*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p2]*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p2]*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p1,p2]*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p1,p2]*Spaa[p3,p6]^4*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p1,p2]*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^3/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p3]^4*Spaa[p3,p5]*Spaa[p3,p6]*Spbb[p5,p6]/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p4]/Spaa[p4,p6]/Spab[p3,p1+p2,p5]^2*I+Spaa[p1,p3]^4*Spaa[p3,p6]^2*Spaa[p4,p5]*Spbb[p5,p6]/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spab[p3,p1+p2,p5]^2*I-2*Spaa[p1,p3]^4*Spaa[p3,p6]^2*Spbb[p5,p6]/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p4]/Spaa[p4,p6]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^3*I+2*Spaa[p1,p3]^4*Spbb[p4,p5]^2*Spbb[p4,p6]/Spaa[p1,p2]/Spaa[p2,p3]/Spbb[p5,p6]*Spab[p3,p1+p2,p6]^2/Spab[p1,p2+p3,p4]/Spab[p3,p1+p2,p5]^3/s[p1,p2,p3]*I-4*Spaa[p1,p3]^4*Spbb[p4,p5]*Spbb[p4,p6]^2/Spaa[p1,p2]/Spaa[p2,p3]/Spbb[p5,p6]*Spab[p3,p1+p2,p6]/Spab[p1,p2+p3,p4]/Spab[p3,p1+p2,p5]^2/s[p1,p2,p3]*I+2*Spaa[p1,p3]^4*Spbb[p4,p6]^3/Spaa[p1,p2]/Spaa[p2,p3]/Spbb[p5,p6]/Spab[p1,p2+p3,p4]/Spab[p3,p1+p2,p5]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p1,p5]*Spaa[p3,p6]^3*Spbb[p1,p6]*Spbb[p2,p5]^3/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p1,p3]*Spaa[p1,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-4*Spaa[p1,p3]*Spaa[p1,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^2*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-4*Spaa[p1,p3]*Spaa[p3,p5]*Spaa[p3,p6]^2*Spbb[p2,p5]^3*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p3]*Spaa[p3,p5]*Spaa[p3,p6]^2*Spbb[p2,p5]^2*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p1,p3]*Spaa[p3,p6]^3*Spaa[p4,p5]*Spbb[p2,p5]^3*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p1,p3]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p1,p3]*Spaa[p3,p6]^3*Spbb[p2,p5]^3/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+2*Spaa[p1,p5]^3*Spbb[p2,p4]^4/Spaa[p5,p6]/Spbb[p2,p3]/Spbb[p3,p4]/Spab[p1,p5+p6,p4]/Spab[p6,p3+p4,p2]/s[p2,p3,p4]*I-4*Spaa[p1,p5]^2*Spaa[p1,p6]*Spbb[p2,p4]^4/Spaa[p5,p6]/Spbb[p2,p3]/Spbb[p3,p4]*Spab[p5,p3+p4,p2]/Spab[p1,p5+p6,p4]/Spab[p6,p3+p4,p2]^2/s[p2,p3,p4]*I+2*Spaa[p1,p5]*Spaa[p1,p6]^2*Spbb[p2,p4]^4/Spaa[p5,p6]/Spbb[p2,p3]/Spbb[p3,p4]*Spab[p5,p3+p4,p2]^2/Spab[p1,p5+p6,p4]/Spab[p6,p3+p4,p2]^3/s[p2,p3,p4]*I-2*Spaa[p1,p5]*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+4*Spaa[p1,p5]*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+Spaa[p1,p5]*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+Spaa[p1,p5]*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]^2*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^3/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I-Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+6*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]^2/Spab[p3,p1+p2,p5]^3/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I-Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+6*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-6*Spaa[p1,p5]*Spaa[p3,p6]^4*Spbb[p2,p5]^2*Spbb[p2,p6]^2/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p5]^2*Spaa[p3,p6]^2*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+4*Spaa[p3,p5]^2*Spaa[p3,p6]^2*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-4*Spaa[p3,p5]*Spaa[p3,p6]^3*Spaa[p4,p5]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spaa[p4,p5]*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p1,p6]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p1,p6]*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-4*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-8*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-6*Spaa[p3,p5]*Spaa[p3,p6]^3*Spbb[p2,p5]^2*Spbb[p2,p6]^2/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p6]^4*Spaa[p4,p5]^2*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^3/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p1,p6]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]^2/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I+2*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I-Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+4*Spaa[p3,p6]^4*Spaa[p4,p5]*Spbb[p2,p5]^3*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]*I-Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I-Spaa[p3,p6]^4*Spbb[p1,p6]*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]^2*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I-Spaa[p3,p6]^4*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+2*Spaa[p3,p6]^4*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]^2/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^3*I-Spaa[p3,p6]^4*Spbb[p2,p5]^4*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]^2*I-Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p3,p1+p2,p6]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]^2/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]^2*I-2*Spaa[p3,p6]^4*Spbb[p2,p5]^4/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]*Spab[p6,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^3/Spab[p6,p3+p4,p2]*I+4*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]/Spab[p6,p3+p4,p2]^2*I+4*Spaa[p3,p6]^4*Spbb[p2,p5]^3*Spbb[p2,p6]/Spaa[p3,p4]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p1,p5]*Spab[p5,p1+p2,p6]/Spab[p3,p1+p2,p5]/Spab[p6,p1+p2,p5]^2/Spab[p6,p3+p4,p2]*I+Spaa[p5,p6]*Spbb[p1,p6]*Spbb[p2,p4]^4*Spbb[p2,p5]^2/Spbb[p1,p2]/Spbb[p1,p5]^2/Spbb[p2,p3]/Spbb[p3,p4]/Spbb[p4,p5]/Spab[p6,p3+p4,p2]^2*I-2*Spaa[p5,p6]*Spbb[p2,p4]^4*Spbb[p2,p5]^2/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p2,p3]/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p5,p3+p4,p2]/Spab[p6,p3+p4,p2]^3*I-2*Spaa[p5,p6]*Spbb[p2,p4]^4*Spbb[p2,p5]*Spbb[p2,p6]/Spbb[p1,p2]/Spbb[p1,p5]/Spbb[p2,p3]/Spbb[p3,p4]/Spbb[p4,p5]/Spab[p6,p3+p4,p2]^2*I;

C3123x45mpmpmp=-Spaa[p1,p3]^4*Spaa[p5,p6]^3/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]*Spab[p3,p1+p2,p6]/s[p1,p2,p3]^2*I+2*Spaa[p1,p3]^4*Spaa[p5,p6]^2*Spbb[p4,p6]/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p4,p5]*Spab[p6,p4+p5,p6]/s[p1,p2,p3]^2*I-Spaa[p1,p3]^4*Spaa[p5,p6]^2*Spbb[p4,p6]/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p4,p5]/s[p1,p2,p3]*I+Spaa[p1,p3]^4*Spaa[p5,p6]^2/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p4,p5]*Spab[p4,p5+p6,p4]*Spab[p6,p4+p5,p6]/s[p1,p2,p3]^2*I-Spaa[p1,p3]^2*Spaa[p5,p6]^3*Spbb[p1,p6]/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/s[p1,p2,p3]*I+2*Spaa[p1,p3]^2*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I-Spaa[p1,p3]^2*Spaa[p5,p6]^3/Spaa[p1,p6]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]^2*I+2*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^3/Spab[p6,p4+p5,p6]*I-6*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I-3*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I+Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p3,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I-Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p1,p6]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/s[p1,p2,p3]*I+6*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+8*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]^2/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I-3*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]*Spbb[p3,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I-6*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I-3*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p2,p3]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p3,p6]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I-Spaa[p1,p3]*Spaa[p5,p6]^3*Spbb[p3,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p2,p3]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^3/Spaa[p1,p6]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p3,p1+p2,p6]^2*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]^2*I-Spaa[p1,p3]*Spaa[p5,p6]^3/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]*Spab[p3,p1+p2,p6]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]^2*I+2*Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p1,p6]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/s[p1,p2,p3]*I-Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I-4*Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p2,p6]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I-4*Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p3,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I-Spaa[p1,p3]*Spaa[p5,p6]^2*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spaa[p5,p6]^2/Spaa[p1,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]*Spab[p3,p1+p2,p6]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]^2*I+2*Spaa[p1,p3]*Spaa[p5,p6]*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+2*Spaa[p1,p3]*Spbb[p2,p6]^3*Spbb[p4,p6]^3/Spbb[p1,p6]/Spbb[p2,p3]/Spbb[p3,p6]/Spbb[p4,p5]/Spbb[p5,p6]/Spab[p3,p1+p2,p6]/Spab[p6,p4+p5,p6]*I+2*Spaa[p3,p6]*Spbb[p2,p6]^4*Spbb[p4,p6]^3/Spbb[p1,p2]/Spbb[p1,p6]/Spbb[p2,p3]/Spbb[p3,p6]/Spbb[p4,p5]/Spbb[p5,p6]/Spab[p3,p1+p2,p6]/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I+2*Spaa[p5,p6]^3*Spbb[p1,p6]^2*Spbb[p2,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^3/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I-8*Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I+Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]*Spbb[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I+2*Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]^2*I-Spaa[p5,p6]^3*Spbb[p1,p6]*Spbb[p2,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I+12*Spaa[p5,p6]^3*Spbb[p2,p6]^3/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I-3*Spaa[p5,p6]^3*Spbb[p2,p6]^2*Spbb[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I-8*Spaa[p5,p6]^3*Spbb[p2,p6]^2/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*I+4*Spaa[p5,p6]^3*Spbb[p2,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+Spaa[p5,p6]^3*Spbb[p2,p6]*Spbb[p3,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*I-Spaa[p5,p6]^3*Spbb[p2,p6]*Spbb[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+2*Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p3,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]^2*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2/s[p1,p2,p3]*I-Spaa[p5,p6]^3*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I+Spaa[p5,p6]^2*Spbb[p1,p6]*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I+2*Spaa[p5,p6]^2*Spbb[p1,p6]*Spbb[p2,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I+Spaa[p5,p6]^2*Spbb[p1,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I-3*Spaa[p5,p6]^2*Spbb[p2,p6]^2*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*s[p1,p2,p3]*I-8*Spaa[p5,p6]^2*Spbb[p2,p6]^2/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+2*Spaa[p5,p6]^2*Spbb[p2,p6]*Spbb[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]^2/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+Spaa[p5,p6]^2*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]^2*I-3*Spaa[p5,p6]^2*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I+2*Spaa[p5,p6]^2*Spbb[p2,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[p3,p1+p2,p6]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I+Spaa[p5,p6]^2*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]*Spab[p4,p1+p3,p2]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I-2*Spaa[p5,p6]^2*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p4,p1+p3,p2]^2*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I-2*Spaa[p5,p6]*Spbb[p1,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]^2/Spab[p6,p4+p5,p6]*I+6*Spaa[p5,p6]*Spbb[p2,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]*I-2*Spaa[p5,p6]*Spbb[p4,p6]/Spaa[p3,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p3,p1+p2,p6]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^3/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/Spab[p6,p4+p5,p6]/s[p1,p2,p3]*I+4*Spaa[p5,p6]*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p4,p1+p3,p2]*Spab[p5,p1+p3,p2]*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I+Spbb[p2,p6]^4*Spbb[p4,p6]^3/Spbb[p1,p2]/Spbb[p1,p6]/Spbb[p2,p3]/Spbb[p3,p6]^2/Spbb[p4,p5]/Spbb[p5,p6]*Spab[p3,p1+p2,p3]/Spab[p3,p1+p2,p6]/Spab[p6,p4+p5,p6]*I-Spbb[p2,p6]^4*Spbb[p4,p6]^2/Spbb[p1,p2]/Spbb[p1,p6]/Spbb[p2,p3]/Spbb[p3,p6]/Spbb[p4,p5]/Spbb[p5,p6]*Spab[p3,p1+p2,p4]/Spab[p3,p1+p2,p6]/Spab[p6,p4+p5,p6]*I-2*Spbb[p4,p6]/Spaa[p4,p5]/Spaa[p4,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p5,p1+p3,p2]^2*Spab[p6,p1+p3,p2]^2/Spab[p6,p1+p2,p3]/Spab[p6,p2+p3,p1]/s[p1,p2,p3]*I;
C312x34x56mpmpmp=Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p1]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p1]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p5]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+4*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+4*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-4*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^3/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^3/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-4*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-4*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p6]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p3]*Spaa[K2f,p5]*Spbb[K1f,p6]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p1]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p1]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p3]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+4*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K2f,p2]*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^3/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^3/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-4*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+4*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]^2*Spbb[K2f,p2]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]^2*Spbb[K2f,p2]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+4*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+4*Spaa[K1f,p1]*Spaa[K1f,p5]*Spaa[K2f,p3]*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^3/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p1]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p1]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-4*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p2]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+4*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+4*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+4*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-4*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p1]*Spaa[K2f,p3]*Spaa[K2f,p5]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]^2*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^3/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-4*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p2]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p1]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p3]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p3]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I+4*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K2f,p2]*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-4*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K2f,p2]*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p1,p2]*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p5]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I-2*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p5]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+4*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*a*I+4*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[K2f,p1]*Spbb[K1f,p2]*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p1]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p1]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^3/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^3/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p3]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p3]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-4*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+4*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+4*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+4*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p6]^2*Spbb[K2f,p4]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]^2*Spbb[K1f,p6]^2*Spbb[K2f,p4]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p3]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+4*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p4]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p2]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p5]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p3]*Spaa[K2f,p1]*Spaa[K2f,p5]*Spbb[K1f,p6]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p1]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p1]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]^2/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p1]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p3]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p5]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^3/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p5]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^3/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p1]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]^2/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p3]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p3]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-4*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p5]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-4*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p5]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]^2*s[p5,p6]*I-2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]^2*Spbb[K2f,p4]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I+4*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-4*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]^2*Spbb[K1f,p4]*Spbb[K1f,p6]*Spbb[K2f,p4]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]^2*Spbb[K2f,p2]*Spbb[K2f,p5]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]^2/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+4*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K1f,p4]^2*Spbb[K1f,p6]*Spbb[K2f,p2]*Spbb[K2f,p6]/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I-2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p2]*Spbb[K2f,p2]*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*I-Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p3]*Spbb[K2f,p2]^2*Spbb[K2f,p4]^2*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]^2/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I+2*Spaa[K1f,p5]*Spaa[K2f,p1]*Spaa[K2f,p3]*Spbb[K1f,p4]*Spbb[K2f,p2]^2*Spbb[K2f,p4]*Spbb[K2f,p6]^2/Spaa[p1,p2]/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[K2f,p1]/Spbb[K2f,p3]/Spbb[K2f,p5]/Spbb[p1,p2]/Spbb[p3,p4]/Spbb[p5,p6]/Spab[K1f,p1+p2,K1f]*b*I;

C212mpmpmpbub=0;
C2123mpmpmpbub=2/3*Spaa[K1f,p3]*Spaa[K1f,p4]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-8/3*Spaa[K1f,p3]*Spaa[K1f,p5]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+2/3*Spaa[K1f,p3]*Spaa[K1f,p6]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+4/3*Spaa[K1f,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2+4/3*Spaa[K1f,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+2/3*Spaa[K1f,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+2/3*Spaa[K1f,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-16/3*Spaa[K1f,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-2/3*Spaa[K1f,p4]^2*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^3/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+8/3*Spaa[K1f,p4]*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-2/3*Spaa[K1f,p4]*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-2*Spaa[K1f,p4]*Spaa[p1,p3]^4*Spaa[p1,p5]^4*Spbb[K1f,p6]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p4,p5]/Spaa[p5,p6]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-4/3*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2+2/3*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+2*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p4]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p4]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-2/3*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-2/3*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+4/3*Spaa[K1f,p4]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[K1f,p6]/Spaa[p1,p4]^2/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-4*Spaa[K1f,p5]^2*Spaa[p1,p3]*Spaa[p1,p5]^2*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+8/3*Spaa[K1f,p5]*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+8*Spaa[K1f,p5]*Spaa[p1,p3]^4*Spaa[p1,p5]^3*Spbb[K1f,p6]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p4,p5]/Spaa[p5,p6]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+16/3*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2-8/3*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-4*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p4]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p4]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+8/3*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-4/3*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-16/3*Spaa[K1f,p5]*Spaa[p1,p3]*Spaa[p1,p5]^3*Spbb[K1f,p2]^3*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-2/3*Spaa[K1f,p6]^2*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^3/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-2*Spaa[K1f,p6]*Spaa[p1,p3]^4*Spaa[p1,p5]^4*Spbb[K1f,p6]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p2,p3]/Spaa[p4,p5]/Spaa[p5,p6]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-4/3*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2+2/3*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]-2/3*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+4/3*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+4/3*Spaa[K1f,p6]*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+2*Spaa[p1,p3]^4*Spaa[p1,p5]^4*Spbb[K1f,p6]*Spbb[p1,p2]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2-2*Spaa[p1,p3]^4*Spaa[p1,p5]^4*Spbb[K1f,p6]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p4,p5]/Spaa[p5,p6]*Spab[K1f,p4+p5,p6]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]-2*Spaa[p1,p3]^4*Spaa[p1,p5]^4*Spbb[p1,p6]/Spaa[K1f,p1]/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p4,p5]/Spaa[p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]+10/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]^2*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^3*s[p1,p2,p3]+4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2*s[p1,p2,p3]-4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]^2-4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2*s[p1,p2,p3]-28/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spaa[p2,p3]*Spbb[K1f,p2]^3*Spbb[K1f,p6]*Spbb[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]^2*s[p1,p2,p3]-2/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]^2/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^3/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]*s[p1,p2,p3]+2/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]+2*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]*Spbb[p1,p4]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p4]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]-2/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]^2/Spab[p1,p4+p5,p6]^3/Spab[p3,p1+p2,K1f]/s[p1,p2,p3]+2/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[p1,p3]*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p1,p2]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]*s[p1,p2,p3]-2/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^4*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p1,p2]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]-4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[K1f,p6]*Spbb[p1,p3]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]^2/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]*s[p1,p2,p3]+4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[K1f,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]*Spab[K1f,p4+p5,p6]/Spab[p1,p2+p3,p1]/Spab[p1,p4+p5,p6]^2/Spab[p3,p1+p2,K1f]+4/3*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^3*Spbb[p1,p6]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]*s[p1,p2,p3]+8*Spaa[p1,p3]*Spaa[p1,p5]^4*Spbb[K1f,p2]^2*Spbb[K1f,p6]*Spbb[p1,p2]/Spaa[p1,p4]/Spaa[p1,p6]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[p2,p3]/Spab[p1,p2+p3,p1]^2/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]*s[p1,p2,p3]+2*Spaa[p1,p3]*Spbb[K1f,p2]^4*Spbb[p4,p6]^4/Spbb[K1f,p1]/Spbb[K1f,p3]/Spbb[K1f,p4]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]/Spbb[p5,p6]/Spab[p1,p4+p5,p6]/Spab[p3,p1+p2,K1f]/s[p4,p5,p6];

C212mpmpmpt6=4/(yy0[p6,p1,p1+p2])*Spaa[p3,p5]^4/Spaa[p1,p2]^2/Spaa[p1,p6]/Spaa[p3,p4]/Spaa[p4,p5]/Spbb[p1,p2]^2*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2/s[p3,p4,p5]*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+32/3/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]^3/Spab[p6,p1+p2,p6]^4/s[p1,p2]*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I-4/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den2aa[p3,P,p3+p4,p5,p6,p1,p1+p2]*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]^2*I-4/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2*den2[p3,p3,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]^2/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I-4/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2*den2[p5,p5,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]^2/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+8/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]*den2[p5,p4,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+8/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]*den[p5,p4,p6,p1,p1+p2]^2*den2[p3,p4,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+4/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2*den2[p1,p6,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+8/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p1,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2*den2[p1,p2,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I+4/(yy0[p6,p1,p1+p2])/(yy0[p6,p1,p1+p2])/Spaa[p1,p2]^3/Spaa[p1,p6]/Spbb[p1,p2]^3/Spbb[p3,p4]/Spbb[p4,p5]*Spab[p1,p6,p2]/Spab[p6,p1+p2,p6]^2*den[p1,p2,p6,p1,p1+p2]^2*den[p1,p6,p6,p1,p1+p2]*den[p3,p4,p6,p1,p1+p2]^2*den[p5,p4,p6,p1,p1+p2]^2*den2[p1,p1,p6,p1,p1+p2]/den[p3,p3,p6,p1,p1+p2]/den[p5,p5,p6,p1,p1+p2]/denaa[p3,P,p3+p4,p5,p6,p1,p1+p2]*I;

C212mpmpmpt56=-2/3/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]^3/s[p1,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]^2/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]*I-1/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]^2*den2[p3,p3,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]^2/den[p5,p5,p5+p6,p1,p1+p2]*I-1/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]^2*den2[p5,p5,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]^2*I+2/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]*den2[p5,p6,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]*I+2/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]*den[p5,p6,p5+p6,p1,p1+p2]^2*den2[p3,p4,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]*I+2/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]^2*den2[p1,p2,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]*I+1/(-MP[p1+p2,p5+p6]^2+s[p1,p2]*s[p5,p6])/(yy0[p5+p6,p1,p1+p2])/(yy0[p5+p6,p1,p1+p2])/Spaa[p1,p2]^3/Spaa[p3,p4]/Spaa[p5,p6]/Spbb[p1,p2]^3/Spbb[p3,p4]/Spbb[p5,p6]*Spab[p1,p5+p6,p2]*den[p1,p2,p5+p6,p1,p1+p2]^2*den[p3,p4,p5+p6,p1,p1+p2]^2*den[p5,p6,p5+p6,p1,p1+p2]^2*den2[p1,p1,p5+p6,p1,p1+p2]/den[p3,p3,p5+p6,p1,p1+p2]/den[p5,p5,p5+p6,p1,p1+p2]*I;

C212mpmpmpt456=4/(yy0[p4+p5+p6,p1,p1+p2])*Spbb[p4,p6]^4/Spaa[p1,p2]^2/Spbb[p1,p2]^2/Spbb[p1,p3]/Spbb[p4,p5]/Spbb[p5,p6]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2/s[p4,p5,p6]*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+32/3/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]^3/Spab[p3,p1+p2,p3]^4/s[p1,p2]*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I-4/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den2bb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]^2*I-4/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p4,p4,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]^2/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I-4/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p6,p6,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]^2/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+8/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]*den2[p5,p6,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+8/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p5,p4,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+4/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p3,p1,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+8/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^2/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^2/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p1,p2,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I+4/(yy0[p4+p5+p6,p1,p1+p2])/(yy0[p4+p5+p6,p1,p1+p2])/Spaa[p1,p2]^3/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]^3/Spbb[p1,p3]*Spab[p1,p4+p5+p6,p2]/Spab[p3,p1+p2,p3]^2*den[p1,p2,p4+p5+p6,p1,p1+p2]^2*den[p3,p1,p4+p5+p6,p1,p1+p2]*den[p5,p4,p4+p5+p6,p1,p1+p2]^2*den[p5,p6,p4+p5+p6,p1,p1+p2]^2*den2[p1,p1,p4+p5+p6,p1,p1+p2]/den[p4,p4,p4+p5+p6,p1,p1+p2]/den[p6,p6,p4+p5+p6,p1,p1+p2]/denbb[p4,P,p4+p5,p6,p4+p5+p6,p1,p1+p2]*I;

C2123mpmpmpt6=-4*Spaa[p1,p3]^4/Spaa[p1,p2]/Spaa[p1,p6]/Spaa[p2,p3]/Spaa[p4,p5]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]/Spab[p6,p1+p2+p3,p6]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p5,p4,p6,p1,p1+p2+p3]^2/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I-32/3/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]^3/Spab[p1,p2+p3,p1]^4/Spab[p6,p1+p2+p3,p6]^4*s[p1,p2,p3]^2*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I+4/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den2aa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]^2*I+4/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p3,p3,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]^2/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I+4/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p4,p4,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]^2/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I-8/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]*den2[p5,p4,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I-8/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p3,p2,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I-4/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p1,p6,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I-8/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p1,p2,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I+4/(yy0[p6,p1,p1+p2+p3])/(yy0[p6,p1,p1+p2+p3])/Spaa[p1,p6]/Spaa[p4,p5]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p4,p5]*Spab[p1,p6,K1f]/Spab[p1,p2+p3,p1]^3/Spab[p6,p1+p2+p3,p6]^2*s[p1,p2,p3]*den[p1,p2,p6,p1,p1+p2+p3]^2*den[p1,p6,p6,p1,p1+p2+p3]*den[p3,p2,p6,p1,p1+p2+p3]^2*den[p5,p4,p6,p1,p1+p2+p3]^2*den2[p1,p1,p6,p1,p1+p2+p3]/den[p3,p3,p6,p1,p1+p2+p3]/den[p4,p4,p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p6,p1,p1+p2+p3]*I;

C2123mpmpmpt56=-4*Spaa[p1,p3]^4/Spaa[p1,p2]/Spaa[p1,p4]/Spaa[p2,p3]/Spaa[p5,p6]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]/Spab[p4,p5+p6,p4]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p5,p6,p5+p6,p1,p1+p2+p3]^2/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I-32/3/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]^3/Spab[p1,p2+p3,p1]^4/Spab[p4,p5+p6,p4]^4*s[p1,p2,p3]^2*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I+4/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den2aa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]^2*I+4/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p3,p3,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]^2/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I+4/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p5,p5,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]^2/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I-8/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]*den2[p5,p6,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I-8/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p3,p2,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I-4/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p1,p4,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I-8/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^2/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p1,p2,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I+4/(yy0[p5+p6,p1,p1+p2+p3])/(yy0[p5+p6,p1,p1+p2+p3])/Spaa[p1,p4]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p2,p3]/Spbb[p5,p6]*Spab[p1,p5+p6,K1f]/Spab[p1,p2+p3,p1]^3/Spab[p4,p5+p6,p4]^2*s[p1,p2,p3]*den[p1,p2,p5+p6,p1,p1+p2+p3]^2*den[p1,p4,p5+p6,p1,p1+p2+p3]*den[p3,p2,p5+p6,p1,p1+p2+p3]^2*den[p5,p6,p5+p6,p1,p1+p2+p3]^2*den2[p1,p1,p5+p6,p1,p1+p2+p3]/den[p3,p3,p5+p6,p1,p1+p2+p3]/den[p5,p5,p5+p6,p1,p1+p2+p3]/denaa[p1,P,p1+p2,p3,p5+p6,p1,p1+p2+p3]*I;

C2123mpmpmpt12=-2/3/(yy0[p1+p2,p1,p4+p5+p6])*Spaa[p1,p2]^2*Spbb[K1f,p2]^3/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^4*s[p1,p2,p3]^2*iff[p4+p5+p6,p1+p2]^2*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+1/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]*Spbb[p4,p6]^4/Spbb[p1,p2]/Spbb[p1,p3]/Spbb[p4,p5]/Spbb[p5,p6]/Spab[p1,p2+p3,p1]^2/s[p4,p5,p6]*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I-1/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den2bb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]^2*I-1/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p4,p4,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]^2/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I-1/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p6,p6,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]^2/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+2/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]*den2[p5,p6,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+2/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p5,p4,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+1/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p3,p1,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+2/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^2*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p1,p2,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I+1/(yy0[p1+p2,p1,p4+p5+p6])/(yy0[p1+p2,p1,p4+p5+p6])*Spbb[K1f,p2]/Spaa[p4,p5]/Spaa[p5,p6]/Spbb[p1,p2]/Spbb[p1,p3]/Spab[p1,p2+p3,p1]^3*s[p1,p2,p3]*iff[p4+p5+p6,p1+p2]*den[p1,p2,p1+p2,p1,p4+p5+p6]^2*den[p3,p1,p1+p2,p1,p4+p5+p6]*den[p5,p4,p1+p2,p1,p4+p5+p6]^2*den[p5,p6,p1+p2,p1,p4+p5+p6]^2*den2[p1,p1,p1+p2,p1,p4+p5+p6]/den[p4,p4,p1+p2,p1,p4+p5+p6]/den[p6,p6,p1+p2,p1,p4+p5+p6]/denbb[p4,P,p4+p5,p6,p1+p2,p1,p4+p5+p6]*I;

